Constraints on discrete global symmetries in quantum gravity

The question whether global symmetries can be realized in quantum-gravity-matter-systems has far-reaching phenomenological consequences. Here, we collect evidence that within an asymptotically safe context, discrete global symmetries of the form $\mathbb{Z}_n$, $n>4$, cannot be realized in a near-perturbative regime. In contrast, an effective-field-theory approach to quantum gravity might feature such symmetries, providing a mechanism to generate mass hierarchies in the infrared without the need for additional fine-tuning.

==> anc/beta_functions_zn.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35107,        961]
NotebookOptionsPosition[     34364,        940]
NotebookOutlinePosition[     34698,        955]
CellTagsIndexPosition[     34655,        952]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Symmetric regime - beta functions", "Section",
 CellChangeTimes->{{3.816597008649732*^9, 3.8165970123526382`*^9}, {
  3.816597139047435*^9, 3.8165971428711576`*^9}, {3.816597512710648*^9, 
  3.8165975165757227`*^9}},ExpressionUUID->"29ccf442-d248-4944-ab37-\
093964862e97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betaFunctionsScalarSYM", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", "\[Kappa]"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]"}], ")"}]}], 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]4"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]"}], ")"}], " ", 
         "\[Kappa]"}], 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]4"}]], "-", 
       FractionBox[
        RowBox[{"6", "-", 
         RowBox[{"36", " ", "\[Kappa]", " ", "\[Lambda]4"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Eta]\[Phi]l"}], ")"}], " ", "\[Kappa]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], "3"]}], "+", 
         RowBox[{"\[Eta]\[Phi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}]}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "gn", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Kappa]", 
         " ", 
         TemplateBox[{RowBox[{"6", ",", "n"}]},
          "KroneckerDeltaSeq"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], "2"]}]]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Beta]", "\[Lambda]4"], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", "\[Eta]\[Phi]l", " ", "\[Lambda]4"}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"20", 
          SuperscriptBox["\[Pi]", "2"]}]], " ", 
        SuperscriptBox["y", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Lambda]4", "2"]}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "gn", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         TemplateBox[{RowBox[{"6", ",", "n"}]},
          "KroneckerDeltaSeq"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], "2"]}]]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Beta]", "gn"], "\[Rule]", 
      RowBox[{
       RowBox[{"gn", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"gn", " ", "n", " ", "\[Eta]\[Phi]l"}], "2"], "+", 
       FractionBox[
        RowBox[{"gn", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         "\[Lambda]4"}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], "3"]}]]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Beta]", "y"], "\[Rule]", " ", 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Eta]\[Phi]l", "2"], "+", "\[Eta]\[Psi]l"}], 
        ")"}]}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.816597075047831*^9, 3.816597117575881*^9}, {
  3.816597291990326*^9, 3.816597293207347*^9}, {3.81659748037924*^9, 
  3.816597493026939*^9}, {3.816605521693706*^9, 
  3.81660552564093*^9}},ExpressionUUID->"5b4fbe91-28e5-4aca-a1f7-\
bae1f60290bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symmetry-broken regime - beta functions", "Section",
 CellChangeTimes->{{3.816597161418847*^9, 3.816597167170443*^9}, {
  3.81659750548868*^9, 
  3.816597510186219*^9}},ExpressionUUID->"58ab21cc-8ff6-4fc7-8578-\
7ec2fa731e71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betaFunctionsScalarSSB", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Beta]", "\[Kappa]"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Kappa]"}], "-", 
       RowBox[{"\[Eta]\[Phi]l", " ", "\[Kappa]"}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]"}], ")"}]}], 
        RowBox[{"40", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         "\[Lambda]4"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}]}], ")"}], " ", "\[Lambda]4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Kappa]"}], "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}], "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}], "+", 
               RowBox[{"2", " ", "n", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Kappa]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]", "+", 
             RowBox[{"gn", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Kappa]", 
               RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", "\[Lambda]4", 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
           "2"]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]", "\[Lambda]4"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]"}], ")"}]}], 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "3"]}]], 
       "+", 
       RowBox[{"2", " ", "\[Eta]\[Phi]l", " ", "\[Lambda]4"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["gn", "3"], " ", 
             SuperscriptBox["n", "6"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"3", " ", "n"}], "2"]}]], " ", 
             SuperscriptBox["\[Lambda]4", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Kappa]", "4"], " ", 
             SuperscriptBox["\[Lambda]4", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", "\[Kappa]", " ", "\[Lambda]4"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox["\[Lambda]4", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Kappa]", "3"], " ", 
                SuperscriptBox["\[Lambda]4", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["gn", "2"], " ", 
             SuperscriptBox["n", "4"], " ", 
             SuperscriptBox["\[Kappa]", "n"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"216", " ", 
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox["\[Lambda]4", "2"]}], "-", 
               RowBox[{"2", " ", "n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}],
                  "3"]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}],
                  "3"]}]}], ")"}]}], "-", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"1", "+", 
               FractionBox["n", "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}],
                  "3"]}], "-", 
               RowBox[{"2", " ", "n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}],
                  "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], 
                 ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", "\[Kappa]", " ", "\[Lambda]4"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox["\[Lambda]4", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Kappa]", "3"], " ", 
                   SuperscriptBox["\[Lambda]4", "3"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Kappa]", "4"], " ", 
                   SuperscriptBox["\[Lambda]4", "4"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"768", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Kappa]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]", "+", 
             RowBox[{"gn", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Kappa]", 
               RowBox[{"n", "/", "2"}]]}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
           "3"]}], ")"}]}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]", "gn"], "\[Rule]", 
      RowBox[{
       RowBox[{"gn", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"gn", " ", "n", " ", "\[Eta]\[Phi]l"}], "2"], "-", 
       FractionBox[
        RowBox[{"gn", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "n", " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Kappa]"}], "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Kappa]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Beta]", "y"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Eta]\[Phi]l", "2"], "+", "\[Eta]\[Psi]l"}], ")"}]}], 
       "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", "\[Kappa]"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "3"], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["\[Kappa]", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "3"], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", "\[Kappa]"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["y", "3"], " ", "\[Kappa]", " ", "\[Lambda]4"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "3"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["y", "3"], " ", "\[Kappa]", " ", "\[Lambda]4"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["\[Kappa]", "3"], " ", "\[Lambda]4"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "gn", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["\[Kappa]", 
          RowBox[{"2", "+", 
           FractionBox["n", "2"]}]], " ", "\[Lambda]4"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]], "+", 
       FractionBox[
        SuperscriptBox["y", "3"], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "3"], " ", 
         
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "5"], " ", "\[Kappa]"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "3"], " ", 
         
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}]], "-", 
       FractionBox[
        SuperscriptBox["y", "3"], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"2", " ", "\[Pi]", " ", "\[Kappa]", " ", "\[Lambda]4"}]}],
            ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Kappa]"}], "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "5"], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Kappa]"}], "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Kappa]"}], "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox["\[Kappa]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Kappa]"}], "+", 
           RowBox[{"gn", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["\[Kappa]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", 
         SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], ")"}], 
          "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "3"], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gn", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{"n", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", "\[Lambda]4"}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", "\[Kappa]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]", "+", 
            RowBox[{"gn", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Kappa]", 
              RowBox[{"n", "/", "2"}]]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]", " ", "\[Lambda]4"}]}], 
          ")"}]}]]}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.816597297567883*^9, 3.816597332481915*^9}, {
  3.816597451457115*^9, 
  3.81659746278655*^9}},ExpressionUUID->"2d036bbe-341c-452c-99dd-\
a8bcfdb5a8d7"],

Cell["\<\
Notice that for the Yukawa coupling we do not report anomalous dimension \
contributions appearing in the Numerators of the flow equation.\
\>", "Text",
 CellChangeTimes->{{3.8166055406722383`*^9, 
  3.816605568745358*^9}},ExpressionUUID->"8cbaacd0-1dd8-4add-b8c0-\
bdbf3d085c70"]
}, Open  ]]
},
WindowSize->{1920, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 279, 4, 68, "Section",ExpressionUUID->"29ccf442-d248-4944-ab37-093964862e97"],
Cell[862, 28, 5126, 142, 264, InheritFromParent,ExpressionUUID->"5b4fbe91-28e5-4aca-a1f7-bae1f60290bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6025, 175, 232, 4, 68, "Section",ExpressionUUID->"58ab21cc-8ff6-4fc7-8578-7ec2fa731e71"],
Cell[6260, 181, 27795, 748, 646, "Input",ExpressionUUID->"2d036bbe-341c-452c-99dd-a8bcfdb5a8d7"],
Cell[34058, 931, 290, 6, 36, "Text",ExpressionUUID->"8cbaacd0-1dd8-4add-b8c0-bdbf3d085c70"]
}, Open  ]]
}
]
*)


